Distribution of Test Statistic for Euclidean Distance Matrices

Methods for global navigation satellite system fault detection using Euclidean Distance Matrices have been presented recently in the literature. Published methods define a test statistic in terms of eigenvalues of a certain matrix, but the distribution of the test statistic was not known, which presented a barrier to practical implementation. This document was a personal correspondence from Beatty to Derek Knowles. It includes a brief derivation of the distribution of the test statistic and a representative case showing that the theoretical distribution closely matches a simulated empirical distribution.

==> anc/simulation_3D.py <==
#!/home/dawson/.venv/bin/bpython -i

import matplotlib.pyplot as plt
import pandas as pd
from numpy import *
from numpy.linalg import *
from scipy.stats import norm as norm_dist

rng = random.default_rng()

nx = 3

# ecef positions of the satellites
r_ecef = array([
    [ 14237.077244, -20684.251026,   8775.484996],
    [ 13395.351143,  21690.297559,   7555.032242],
    [ 18313.154297,   1615.56202 ,  19391.424225],
    [ 20007.423825, -17068.313935,   4537.973025],
    [ 15826.971732,  15111.491139, -15798.2064  ],
    [ 21162.769894, -14865.696945,  -5863.186829],
    [ 23374.380872,  -1352.46295 , -13077.417117],
    [ 15916.011145,   6625.680219, -20185.333996],
    [ 25997.544048,   4754.01782 ,  -4672.878878],
    [ 13239.747746,  -9227.468789, -20941.749546],
    [ 12194.399912, -12511.312942,  20443.069336],
    [ 16284.199686,  12386.669498,  16720.593423]])

# number of measurements
nz = r_ecef.shape[0]

# ecef position of the user
r_user = array([6378, 0, 0])

# measurement noise, all iid.
sigma_v = 1

def D_from_G(G):
    # distance matrix from Gram matrix
    q = G.shape[0]
    one = ones([q, 1])
    dG = diag(G)[newaxis].T
    D = one @ dG.T - 2 * G + dG @ one.T
    return D


def G_from_D(D):
    # Gram matrix from distance matrix
    q = D.shape[0]
    one = ones([q, 1])
    J = eye(q) - 1 / q * one @ one.T
    G = -1 / 2 * J @ D @ J
    return G

def get_deltaG(rho):
    # symbolically computes the deltaG values
    # there's probably a way to speed this up significantly, but
    # this is just proof of concept
    from sympy import symbols, Matrix, ones, Rational, zeros

    rho = rho.tolist()

    vs = [symbols(f'v_{i}', real=True) for i in range(1, nz+1)]

    Dc = zeros(nz + 1, nz+1)

    Dc[0, 1:] = square(Matrix(rho) - Matrix(vs)).T
    Dc[1:, 1:] = D
    Dc[1:, 0] = square(Matrix(rho) - Matrix(vs))

    one = ones(nz + 1, 1)
    
    J = eye(nz + 1) - Rational(1, nz + 1) * one @ one.T
    
    Gc = -Rational(1, 2) * J @ Dc @ J

    deltaGs = [array(Gc.diff(vs[i]).subs({vs[i]: 0}), dtype=float) for i in range(nz)]

    return deltaGs

def trial(noise=True):
    # 
    if noise:
        v = rng.normal(0, sigma_v, nz)
    else:
        v = zeros(nz)

    # b is range-equivalent clock bias term
    # we're assuming the value is known
    # b = 1000 seems to work well, lower than that
    # introduces some error in the distribution of lambda_5
    b = 1000
    rho = norm(r_ecef - r_user, axis=1) + b + v

    Dc = zeros([nz + 1, nz + 1])

    Dc[0, 1:] = rho**2
    Dc[1:, 1:] = D
    Dc[1:, 0] = rho**2

    Gc = G_from_D(Dc)

    e, Z = eigh(Gc)

    lamb1 = e[-1]
    z1 = Z[:, -1]
    assert allclose(Gc @ z1, lamb1 * z1)

    lamb2 = e[-2]
    z2 = Z[:, -2]
    assert allclose(Gc @ z2, lamb2 * z2)

    lamb3 = e[-3]
    z3 = Z[:, -3]
    assert allclose(Gc @ z3, lamb3 * z3)

    lamb4 = e[-4]
    z4 = Z[:, -4]
    assert allclose(Gc @ z4, lamb4 * z4)

    lamb5 = e[0]
    z5 = Z[:, 0]
    # sometimes this one can fail, so set the tolerance a little lower
    assert allclose(Gc @ z5, lamb5 * z5, atol=1e-6)

    lambs = array([lamb1, lamb2, lamb3, lamb4, lamb5])
    zs = vstack([z1, z2, z3, z4, z5]).T

    assert not any(isclose(lambs, 0))

    assert lamb1 > lamb2 > lamb3 > lamb4 > lamb5

    return lambs, zs, rho

def get_bounds(lambs0, zs0, rho):
    # function to get the variance of each of the 5 eigenvalues that we care about
    deltaGs = get_deltaG(rho)

    # standard deviation of the eigenvalues under nominal noise conditions
    sigma1 = sqrt(sum([(zs0[:, 0].T @ deltaGs[i] @ zs0[:, 0]) ** 2 * sigma_v ** 2 for i in range(nz)]))
    sigma2 = sqrt(sum([(zs0[:, 1].T @ deltaGs[i] @ zs0[:, 1]) ** 2 * sigma_v ** 2 for i in range(nz)]))
    sigma3 = sqrt(sum([(zs0[:, 2].T @ deltaGs[i] @ zs0[:, 2]) ** 2 * sigma_v ** 2 for i in range(nz)]))
    sigma4 = sqrt(sum([(zs0[:, 3].T @ deltaGs[i] @ zs0[:, 3]) ** 2 * sigma_v ** 2 for i in range(nz)]))
    sigma5 = sqrt(sum([(zs0[:, 4].T @ deltaGs[i] @ zs0[:, 4]) ** 2 * sigma_v ** 2 for i in range(nz)]))

    sigmas = array([sigma1, sigma2, sigma3, sigma4, sigma5])

    return sigmas

G = r_ecef @ r_ecef.T
D = D_from_G(G)

lambs0, zs0, rho0 = trial(noise=False)
mu_lamb1, mu_lamb2, mu_lamb3, mu_lamb4, mu_lamb5 = lambs0

N_trials = 10_000
data = vstack([trial()[0] for i in range(N_trials)])
df = pd.DataFrame(data, columns=[f'lamb{i}' for i in range(1, 6)])

# compute test statistic
q = (df.lamb4 + df.lamb5) / (2 * df.lamb1)
df['q'] = q

sigmas = get_bounds(lambs0, zs0, rho0)
sigma1, sigma2, sigma3, sigma4, sigma5 = sigmas

mu_numerator = mu_lamb4 + mu_lamb5
sigma_squared_numerator = sigma4 ** 2 + sigma5 ** 2

mu_denominator = 2 * mu_lamb1
sigma_squared_denominator = (2 * sigma1) ** 2

mu_q = (lambs0[3] + lambs0[4]) / (2 * lambs0[0])
sigma_squared_q = mu_numerator ** 2 / mu_denominator ** 2 * (sigma_squared_numerator / mu_numerator ** 2 + sigma_squared_denominator / mu_denominator ** 2)

fig, ax = plt.subplots(figsize=[8, 8])

ax.hist(df.q, density=True, bins=100)
x = linspace(df.q.min(), df.q.max())
ax.plot(x, norm_dist(mu_q, sqrt(sigma_squared_q)).pdf(x), lw=7)
ax.set(xlabel=r'$q$ [ - ]', ylabel=r'probability density of $q$')

plt.show()


